Bayesian Nonparametric Submodular Video Partition for Robust Anomaly Detection

Multiple-instance learning (MIL) provides an effective way to tackle the video anomaly detection problem by modeling it as a weakly supervised problem as the labels are usually only available at the video level while missing for frames due to expensive labeling cost. We propose to conduct novel Bayesian non-parametric submodular video partition (BN-SVP) to significantly improve MIL model training that can offer a highly reliable solution for robust anomaly detection in practical settings that include outlier segments or multiple types of abnormal events. BN-SVP essentially performs dynamic non-parametric hierarchical clustering with an enhanced self-transition that groups segments in a video into temporally consistent and semantically coherent hidden states that can be naturally interpreted as scenes. Each segment is assumed to be generated through a non-parametric mixture process that allows variations of segments within the same scenes to accommodate the dynamic and noisy nature of many real-world surveillance videos. The scene and mixture component assignment of BN-SVP also induces a pairwise similarity among segments, resulting in non-parametric construction of a submodular set function. Integrating this function with an MIL loss effectively exposes the model to a diverse set of potentially positive instances to improve its training. A greedy algorithm is developed to optimize the submodular function and support efficient model training. Our theoretical analysis ensures a strong performance guarantee of the proposed algorithm. The effectiveness of the proposed approach is demonstrated over multiple real-world anomaly video datasets with robust detection performance.

==> Figs/performance_kappa_sanghaitech_outlier.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc,rcParams
from pylab import *


if __name__=="__main__":
   
    
    rc('text', usetex=True)
    rc('axes', linewidth=2)
    rc('font', weight='bold')

    rcParams['text.latex.preamble'] = [r'\usepackage{sfmath} \boldmath']
    
    #rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']
    params = {'legend.fontsize': 20,
         'legend.handlelength': 2}
    rcParams["figure.figsize"] = [8,6]
    
    #f = figure(figsize=(10,10))

    ax = gca()
    
  
    values = [94.68, 94.94, 94.66, 95.16, 95.10, 95.24]
    xvalue = range(len(values))
    ticks = ['3', '5', '7', '10', '20', '32']
    plot(xvalue, values, 'm-', linestyle = '--', linewidth = 5)
    ylabel(r'\textbf{AUC}', fontsize=30)
    xlabel(r'\textbf{$\kappa$}', fontsize=30)
    plt.ylim((93, 98))
    plt.grid()
    ax.xaxis.set_tick_params(labelsize=24, rotation = 90)
    ax.yaxis.set_tick_params(labelsize=24)
    plt.xticks(np.arange(len(ticks)), ticks, rotation = 90)
    plt.tight_layout()
    plt.savefig("sanghaitech_outlier_kappa.eps", format = 'eps')
